Sharp rank thresholds and cubic support in PPT extensions of completely symmetric states

For completely symmetric states on $d\ge3$ parties of actual local rank $N\ge3$, the least rank of an entangled state passing any prescribed finite positive level of the PPT extension hierarchy is $3d+N-3$. At equality, the two- and three-party marginals recover a ternary plane cubic shared by every extension. On this cubic the hierarchy becomes exact at a finite level precisely when every singularity outside the zero locus of the contraction quadratic is a split real node. We give the first exact level or an exact feasibility test for it, independent of $d$. On a smooth cubic the thresholds along the specified paths to the square of a flex tangent reduce to elliptic division and have unique rank-two Gram matrices. On reflection-invariant paths we obtain a quartic formula and the leading asymptotic constant. The least rank for entanglement itself is $3d+N-5$, and we classify equality. An explicit rational rank-nine three-qutrit state on a smooth cubic passes the first extension level and fails the second.

==> anc/README.md <==
# Reproducibility files

Use Python 3.10 or later. All checks use the standard library.

    python3 verify.py

The saved output is verification.json.

The rank-nine example in Section 1.1 appears under equiangular_rank_nine. The output records the ranks of its first four marginals, the degree-three kernel, the normalization and negative witness, and the determinant of the Gram matrix used to rule out a two-copy extension. Other entries check the rational examples in Appendix A, individual Gram identities on curves, and the exact angular comparisons for prescribed first levels.

The scripts check identities and inequalities for the worked examples. The general proofs are in the manuscript.

The ambient-witness checks verify the full-space sum-of-squares identity and the exact rational isotropic-noise threshold in Appendix A.3.

The smooth-cubic checks give the exact second transition and enclose the algebraic third transition in Section 3.3. For the third transition, the interval endpoints and outward rounding are rational, and the output records the strict enclosures for the relevant leading minors and dual pairings.

The smooth-cubic checks include the rational metric with both xy and yz terms in Section 3.3. They verify the two-square identity and the positive semidefinite dual of rank four at its level-two threshold.

The split nodal specialization of the signature argument appears under level_two_nodal_anchor. The checks verify the level-two norm identity and both dual blocks over the integers adjoined with the square root of three.

The reflection-invariant examples with $A=1$ and $A=-7$ appear under reflection_thresholds_both_smooth_types. The checks verify the level-one obstruction, the level-two norm identity, and positive semidefiniteness of the two rank-two dual blocks for each example.

The rank-nine smooth-cubic example in Section 1.3 appears under rank_nine_ppt_extension within smooth_cubic. The checks certify the interpolation inequality, normalization, all 729 partial-trace entries, the marginal ranks, and the witness value. They also verify the negative level-one minor and the two positive definite level-two Gram blocks on the entire support.


==> anc/verification.json <==
{
  "exact_certificates": {
    "equiangular_rank_nine": {
      "operator_rank": 9,
      "extension_rank": 12,
      "extension_det": "19341187481600/19683",
      "marginal_ranks_1_through_4": [
        3,
        6,
        9,
        12
      ],
      "cubic_kernel": "y0*y1*y2",
      "trace": "8435166433/27",
      "negative_witness": "-6",
      "second_level_sos_gram_det": "625/1458"
    },
    "scalene_rank_nine": {
      "operator_rank": 9,
      "extension_rank": 12,
      "extension_det": "129370186317824/729",
      "marginal_ranks_1_through_4": [
        3,
        6,
        9,
        12
      ],
      "cubic_kernel": "y0*y1*y2",
      "trace": "9180742429499/28125000",
      "negative_witness": "-4/25",
      "second_level_sos_gram_det": "36556/78125"
    },
    "same_triangle_first_level_failure": {
      "marginal_ranks_1_through_3": [
        3,
        6,
        9
      ],
      "cubic_kernel": "y0*y1*y2",
      "trace": "15463709217/40600",
      "negative_witness": "-1147/10150",
      "first_level_sos_gram_det": "2/81"
    },
    "appendix_interpolation": [
      {
        "depth": 1,
        "operator_rank": 9,
        "negative_witness_bound": "-1/2500"
      },
      {
        "depth": 2,
        "operator_rank": 9,
        "negative_witness_bound": "-1/10000000000000"
      },
      {
        "depth": 3,
        "operator_rank": 9,
        "negative_witness_bound": "-1/100000000000000000000000000000"
      },
      {
        "depth": 4,
        "operator_rank": 9,
        "negative_witness_bound": "-1/200000000000000000000000000000000000000000000000000000"
      }
    ],
    "angular_examples": {
      "triangles": [
        {
          "a": "3",
          "first_exact_level": 1
        },
        {
          "a": "1",
          "first_exact_level": 2
        },
        {
          "a": "2/3",
          "first_exact_level": 3
        },
        {
          "a": "1/2",
          "first_exact_level": 4
        },
        {
          "a": "1/7",
          "first_exact_level": 10
        },
        {
          "a": "1/19",
          "first_exact_level": 25
        },
        {
          "a": "1/77",
          "first_exact_level": 100
        }
      ],
      "four_cycle_first_level": 3
    },
    "general_graph": {
      "anisotropic_K4_first_level": 2,
      "ones_certificate": "-7/5",
      "odd_degree_three_endpoint_correlations": [
        -1,
        1
      ]
    }
  },
  "split_nodal": {
    "exact_examples": [
      {
        "alpha": "1",
        "beta": "1/2",
        "certified_level": 1,
        "level_one_residual_leading_coefficient": "0",
        "first_exact_level": 1
      },
      {
        "alpha": "1",
        "beta": "2/5",
        "certified_level": 2,
        "level_one_residual_leading_coefficient": "-9/100",
        "first_exact_level": 2
      }
    ],
    "upper_bound_example": {
      "alpha": "1",
      "beta": "1/4",
      "certified_level": 4,
      "level_one_residual_leading_coefficient": "-3/16"
    }
  },
  "smooth_cubic": {
    "first_exact_levels": [
      {
        "metric": [
          "1",
          "1",
          "1"
        ],
        "first_exact_level": 1,
        "level_one_gram_size": 3,
        "level_one_gram_unique": true,
        "level_one_gram_det": "1"
      },
      {
        "metric": [
          "13/4",
          "1",
          "1"
        ],
        "first_exact_level": 2,
        "level_one_gram_size": 3,
        "level_one_gram_unique": true,
        "level_one_negative_minor": "-17/64",
        "level_two_gram_size": 6,
        "level_two_even_leading_minors": [
          "13/2",
          "28015/1024",
          "2847/512"
        ]
      }
    ],
    "general_level_one": [
      {
        "weierstrass_coefficients": [
          1,
          1
        ],
        "real_roots": 1,
        "metric": [
          "3/8",
          "1",
          "3/8",
          "0",
          "0",
          "0"
        ],
        "level_one_gram_det": "9/64"
      },
      {
        "weierstrass_coefficients": [
          -3,
          2
        ],
        "real_roots": 3,
        "metric": [
          "4",
          "1",
          "2",
          "0",
          "0",
          "0"
        ],
        "level_one_gram_det": "5"
      },
      {
        "weierstrass_coefficients": [
          1,
          1
        ],
        "real_roots": 1,
        "metric": [
          "3/8",
          "1",
          "3/8",
          "1/16",
          "1/32",
          "-1/16"
        ],
        "level_one_gram_det": "629/4096"
      }
    ],
    "metric_path": [
      {
        "epsilon": "1/2",
        "first_exact_level": 1,
        "level_one_principal_minor": "0",
        "level_two_gram_block_determinants": [
          "45/32",
          "9/64"
        ]
      },
      {
        "epsilon": "4/9",
        "first_exact_level": 2,
        "level_one_principal_minor": "-17/324",
        "level_two_gram_block_determinants": [
          "137384/177147",
          "43264/531441"
        ]
      }
    ],
    "second_transition_bracket": {
      "strict_lower_bound": "1/113",
      "strict_upper_bound": "1/112",
      "integer_gram_determinants": [
        "6895760",
        "10463624"
      ],
      "integer_dual_determinants": [
        "4048864605",
        "145066354573"
      ],
      "dual_value_at_C_114": "-51805"
    },
    "exact_second_transition": {
      "C_star": "57+40*sqrt(2)",
      "epsilon_2": "(5*sqrt(2)-7)/8",
      "dual_leading_minors_in_Z_sqrt2": [
        [
          [
            1209,
            753
          ],
          [
            3581316,
            2539690
          ]
        ],
        [
          [
            968,
            1156
          ],
          [
            5824128,
            4211392
          ]
        ]
      ],
      "boundary_gram_rank": 2
    },
    "exact_third_transition": {
      "C_star_enclosure": [
        "1207.23794",
        "1207.23795"
      ],
      "epsilon_3_enclosure": [
        "0.0008290238",
        "0.0008290239"
      ],
      "leading_determinant_enclosures": {
        "U": [
          [
            ".7551",
            ".7553"
          ],
          [
            ".0556",
            ".0558"
          ],
          [
            ".00092",
            ".00093"
          ],
          [
            ".0000083",
            ".0000084"
          ]
        ],
        "V": [
          [
            ".2273",
            ".2274"
          ],
          [
            ".00708",
            ".00710"
          ],
          [
            ".000079",
            ".000080"
          ]
        ]
      },
      "pairing_enclosures": {
        "S": [
          "-.918",
          "-.917"
        ],
        "S_squared": [
          "-.781",
          "-.780"
        ]
      },
      "boundary_gram_rank": 2
    },
    "level_two_nodal_anchor": {
      "C_in_Z_sqrt3": [
        1351,
        780
      ],
      "dual_rank": 4,
      "dual_block_leading_minors_in_Z_sqrt3": [
        [
          [
            3443,
            0
          ],
          [
            26879328,
            15508224
          ]
        ],
        [
          [
            209440,
            -118272
          ],
          [
            233996288,
            118358016
          ]
        ]
      ]
    },
    "reflection_thresholds_both_smooth_types": [
      {
        "A": 1,
        "B": 1,
        "C": 49,
        "epsilon_2": "1/48",
        "dual_rank": 4,
        "dual_block_second_minors": [
          "22235661",
          "21337344"
        ]
      },
      {
        "A": -7,
        "B": 1,
        "C": 1369,
        "epsilon_2": "1/1368",
        "dual_rank": 4,
        "dual_block_second_minors": [
          "1938620385864347175",
          "14104263395196736623"
        ]
      }
    ],
    "nonreflection_threshold": {
      "threshold": "1/48",
      "dual_rank": 4,
      "positive_leading_minors": [
        "1",
        "62874762819408560196489961/77821703548884128372889843",
        "6939999651274924476437238105082482949/187749756018714751932301100591368124943",
        "137486276074073212074433848536722039038938923376656/6056217543250404540571599606992274769270643012564649"
      ]
    },
    "rank_nine_ppt_extension": {
      "marginal_ranks": [
        3,
        6,
        9,
        12
      ],
      "physical_filter_diagonal": [
        1,
        1,
        8
      ],
      "interpolation_bound": "126844369136634823568940655398773/141103794039219162856224000000000",
      "unnormalized_witness": "-8582215363/7812500000",
      "trace": "194502560199243709909717/15000000000000",
      "partial_trace_entries_checked": 729,
      "first_level_gram_principal_minor": "-3965/4",
      "second_level_gram_block_leading_minors": [
        [
          "2559",
          "507158",
          "18033497/4"
        ],
        [
          "4096",
          "37631/4",
          "541/4"
        ]
      ]
    }
  },
  "line_and_conic": {
    "real_intersections": {
      "orthogonal_metric_first_exact_level": 1,
      "second_metric_first_exact_level": 2,
      "level_one_negative_diagonal": "-1",
      "level_two_line_gram_det": "1",
      "level_two_endpoint_correlation": 0
    },
    "conjugate_intersections": {
      "first_exact_level": 1,
      "component_certificates_verified": 2
    }
  },
  "prescribed_depth": [
    {
      "first_exact_level": 1,
      "parameter": "1/4",
      "metric_determinants": {
        "triangle": "27/32",
        "line_and_conic": "81/64",
        "irreducible_node": "729/256"
      },
      "angular_crossing": {
        "previous_cosine": null,
        "crossing_cosine": "1/4"
      }
    },
    {
      "first_exact_level": 2,
      "parameter": "3/4",
      "metric_determinants": {
        "triangle": "5/32",
        "line_and_conic": "5/64",
        "irreducible_node": "5/256"
      },
      "angular_crossing": {
        "previous_cosine": "3/4",
        "crossing_cosine": "1/8"
      }
    },
    {
      "first_exact_level": 3,
      "parameter": "9/10",
      "metric_determinants": {
        "triangle": "7/250",
        "line_and_conic": "7/1250",
        "irreducible_node": "7/31250"
      },
      "angular_crossing": {
        "previous_cosine": "31/50",
        "crossing_cosine": "27/125"
      }
    },
    {
      "first_exact_level": 4,
      "parameter": "19/20",
      "metric_determinants": {
        "triangle": "29/4000",
        "line_and_conic": "29/40000",
        "irreducible_node": "29/4000000"
      },
      "angular_crossing": {
        "previous_cosine": "1159/2000",
        "crossing_cosine": "5921/20000"
      }
    },
    {
      "first_exact_level": 5,
      "parameter": "97/100",
      "metric_determinants": {
        "triangle": "1323/500000",
        "line_and_conic": "3969/25000000",
        "irreducible_node": "35721/62500000000"
      },
      "angular_crossing": {
        "previous_cosine": "6939281/12500000",
        "crossing_cosine": "210177757/625000000"
      }
    },
    {
      "first_exact_level": 6,
      "parameter": "49/50",
      "metric_determinants": {
        "triangle": "37/31250",
        "line_and_conic": "37/781250",
        "irreducible_node": "37/488281250"
      },
      "angular_crossing": {
        "previous_cosine": "10525249/19531250",
        "crossing_cosine": "88008913/244140625"
      }
    },
    {
      "first_exact_level": 10,
      "parameter": "497/500",
      "metric_determinants": {
        "triangle": "6723/62500000",
        "line_and_conic": "20169/15625000000",
        "irreducible_node": "181521/976562500000000"
      },
      "angular_crossing": {
        "previous_cosine": "4209143161509451692317/7629394531250000000000",
        "crossing_cosine": "871969268685525081019049/1907348632812500000000000"
      }
    }
  ],
  "ambient_witness": {
    "stabilizing_coefficient": 600,
    "quartic_gram_block_determinants": [
      "3851659087/216",
      "443816951/432"
    ],
    "state_witness_value": "-162/8435166433",
    "isotropic_noise_witness_value": "2113141/286720",
    "certified_noise_interval_upper_endpoint": "46448640/17824696077844693"
  }
}


==> anc/verify.py <==
"""Run the independent arithmetic checks for the CS manuscript."""
import json

import verify_ambient_witness
import verify_certificates
import verify_line_conic
import verify_nodal
import verify_prescribed_depth
import verify_smooth


def main():
    print(json.dumps({"exact_certificates": verify_certificates.run_checks(),
                      "split_nodal": verify_nodal.run_checks(),
                      "smooth_cubic": verify_smooth.run_checks(),
                      "line_and_conic": verify_line_conic.run_checks(),
                      "prescribed_depth": verify_prescribed_depth.run_checks(),
                      "ambient_witness": verify_ambient_witness.run_checks()}, indent=2))


if __name__ == "__main__":
    main()


==> anc/verify_ambient_witness.py <==
"""Exact polynomial and Gram certificates for the ambient level-two witness."""

from fractions import Fraction as Q
from functools import lru_cache
from itertools import permutations

from verify_certificates import determinant_positive_definite
from verify_smooth import add_term, gram_polynomial, product


def linear_combination(*terms):
    result = {}
    for coefficient, polynomial in terms:
        for exponent, value in polynomial.items():
            add_term(result, exponent, coefficient * value)
    return result


def power(polynomial, degree):
    result = {(0, 0, 0): Q(1)}
    for _ in range(degree):
        result = product(result, polynomial)
    return result


def square_in_variables(polynomials, matrix):
    return linear_combination(*(
        (coefficient, product(left, right))
        for left, row in zip(polynomials, matrix)
        for right, coefficient in zip(polynomials, row)
    ))


def gram_block(diagonal, off_diagonal):
    return [[diagonal if i == j else off_diagonal for j in range(3)]
            for i in range(3)]


def orbit_form(terms):
    return {monomial: coefficient
            for exponent, coefficient in terms
            for monomial in set(permutations(exponent))}


def witness_and_corrected_squares():
    variables = [{tuple(1 if j == i else 0 for j in range(3)): Q(1)}
                 for i in range(3)]
    squares = [power(variable, 2) for variable in variables]
    q = {(1, 1, 1): Q(1)}
    g_matrix = gram_block(6, 5)
    g = square_in_variables(variables, g_matrix)
    cubics = [product(
        product(linear_combination((1, variables[i]), (-Q(1, 2), variables[(i + 1) % 3])),
                linear_combination((1, variables[i]), (-1, variables[(i + 1) % 3]))),
        linear_combination((1, variables[i]), (-2, variables[(i + 1) % 3])))
        for i in range(3)]
    f = linear_combination(
        *((1, power(cubic, 2)) for cubic in cubics),
        *((-1, power(variable, 6)) for variable in variables))
    ell = orbit_form([((3, 0, 0), Q(49, 2)), ((2, 1, 0), Q(-35, 2))])
    witness = linear_combination((1, f), (1, product(q, ell)), (600, power(q, 2)))

    corrected = []
    for i, x in enumerate(variables):
        outgoing, incoming = (i + 1) % 3, (i - 1) % 3
        direction = linear_combination((Q(-661, 120), squares[i]),
                                       (Q(191, 40), squares[outgoing]),
                                       (Q(191, 40), squares[incoming]))
        right = product(cubics[i], linear_combination(
            (1, squares[i]), (Q(6, 5), product(x, variables[outgoing]))))
        left = product(cubics[incoming], linear_combination(
            (1, squares[i]), (Q(6, 5), product(x, variables[incoming]))))
        corrected.append(linear_combination(
            (1, right), (-1, left), (-1, power(x, 5)), (1, product(q, direction))))
    return witness, corrected, q, g


def check_quartic_gram(g):
    quartic = orbit_form([
        ((4, 0, 0), Q(60277, 24)), ((3, 1, 0), Q(673, 6)),
        ((2, 2, 0), Q(-63119, 9)), ((2, 1, 1), Q(-66878, 3)),
    ])
    stabilized = linear_combination((1, quartic), (600, power(g, 2)))
    a, b, c, d = [stabilized[e] for e in ((4, 0, 0), (3, 1, 0), (2, 2, 0), (2, 1, 1))]
    upper = gram_block(a, 12100)
    lower = gram_block(c - 24200, 60500)
    cross = gram_block(d / 2 - 60500, b / 2)
    gram = [u + v for u, v in zip(upper, cross)] + [u + v for u, v in zip(cross, lower)]
    exponents = [(2, 0, 0), (0, 2, 0), (0, 0, 2), (0, 1, 1), (1, 0, 1), (1, 1, 0)]
    assert gram_polynomial(exponents, gram) == stabilized
    determinants = []
    for eigenvalue in (2, -1):
        diagonal_1 = a + eigenvalue * 12100
        diagonal_2 = c - 24200 + eigenvalue * 60500
        off_diagonal = d / 2 - 60500 + eigenvalue * b / 2
        determinants.append(determinant_positive_definite(
            [[diagonal_1, off_diagonal], [off_diagonal, diagonal_2]]))
    assert determinants == [Q(3851659087, 216), Q(443816951, 432)]
    return stabilized, determinants


@lru_cache(maxsize=None)
def gaussian_moment(indices):
    if not indices:
        return Q(1)
    return sum((Q(indices[0] == indices[i]) - Q(5, 16))
               * gaussian_moment(indices[1:i] + indices[i+1:])
               for i in range(1, len(indices)))


def run_checks():
    witness, corrected, q, g = witness_and_corrected_squares()
    stabilized, determinants = check_quartic_gram(g)
    K = gram_block(Q(1), Q(-7, 18))
    assert determinant_positive_definite(K) == Q(625, 1458)
    assert product(power(g, 2), witness) == linear_combination(
        (36, square_in_variables(corrected, K)), (1, product(power(q, 2), stabilized)))

    noise_value = sum(value * gaussian_moment(
        tuple(i for i, degree in enumerate(exponent) for _ in range(degree)))
        for exponent, value in witness.items()) / 105
    assert noise_value == Q(2113141, 286720)
    trace = Q(8435166433, 27)
    witness_value = -6 / trace
    noise_threshold = -witness_value / (noise_value - witness_value)
    assert noise_threshold == Q(46448640, 17824696077844693)
    assert Q(0) < Q(1, 10**9) < noise_threshold
    return {
        "stabilizing_coefficient": 600,
        "quartic_gram_block_determinants": [str(value) for value in determinants],
        "state_witness_value": str(witness_value),
        "isotropic_noise_witness_value": str(noise_value),
        "certified_noise_interval_upper_endpoint": str(noise_threshold),
    }


==> anc/verify_certificates.py <==
"""Rational checks for the SOS and PPT-extension examples."""

from fractions import Fraction as Q
from itertools import combinations, product
from math import prod


def determinant_positive_definite(matrix):
    """Fractional symmetric elimination, checking all Sylvester pivots."""
    work = [[Q(x) for x in row] for row in matrix]
    det = Q(1)
    for k in range(len(work)):
        pivot = work[k][k]
        assert pivot > 0, (k, pivot)
        det *= pivot
        for i in range(k + 1, len(work)):
            factor = work[i][k] / pivot
            for j in range(k + 1, len(work)):
                work[i][j] -= factor * work[k][j]
    return det


def monomials(degree):
    return [(a, b, degree-a-b) for a in range(degree+1)
            for b in range(degree-a+1) if min(a, b, degree-a-b) == 0]


def moment(points, weights, degree):
    rows = [[prod(x**j for x, j in zip(point, exponent))
             for exponent in monomials(degree)] for point in points]
    dim = len(rows[0])
    return [[sum(w*row[i]*row[j] for row, w in zip(rows, weights))
             for j in range(dim)] for i in range(dim)]


def edge(i, x, y):
    point = [Q(0)]*3
    point[i], point[(i+1) % 3] = x, y
    return tuple(point)


def cubic(x, y):
    return (x-y/2)*(x-y)*(x-2*y)


def poly_product(a, b):
    result = [Q(0)]*(len(a)+len(b)-1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            result[i+j] += x*y
    return result


def verify_two_level_gram(c):
    # Restrict the homogeneous quartic identity to y=1.
    u, v = [0, 1/c, 1], [1, 1/c, 0]
    cos_twice = 2*c*c-1
    left = [a+b+2*cos_twice*x
            for a, b, x in zip(poly_product(u, u), poly_product(v, v), poly_product(u, v))]
    assert left == poly_product([1, 2*c, 1], [1, 2*c, 1])


def adjacent_level_state(diagonal, pairs, root_weight, vertex_weight, expected):
    root_nodes = [edge(i, r, Q(1)) for i, r in product(range(3), (Q(1, 2), Q(1), Q(2)))]
    difference_nodes = [edge(i, Q(1), Q(-1)) for i in range(3)]
    vertices = [edge(i, Q(1), Q(0)) for i in range(3)]
    points = root_nodes + difference_nodes + vertices
    assert all(prod(point) == 0 for point in points)
    weights = [Q(root_weight)]*9 + [Q(1, 81)]*3 + [vertex_weight]*3
    edges = list(combinations(range(3), 2))
    g = [diagonal*sum(x*x for x in p) + 2*sum(c*p[i]*p[j]
         for (i, j), c in zip(edges, pairs)) for p in points]
    f = [cubic(r, Q(1))**2 for _, r in product(range(3), (Q(1, 2), Q(1), Q(2)))]
    f += [cubic(Q(1), Q(-1))**2]*3 + [Q(1)]*3
    assert f == [0]*9 + [81]*3 + [1]*3
    moment_ranks = []
    for degree in range(1, 5):
        matrix = moment(points, [w*q**(4-degree) for w, q in zip(weights, g)], degree)
        det = determinant_positive_definite(matrix)
        moment_ranks.append(len(matrix))
    assert moment_ranks == [3, 6, 9, 12]
    assert (1, 1, 1) not in monomials(3) and len(monomials(3)) == 9
    trace = sum(w*q**4 for w, q in zip(weights, g))
    witness = sum(w*q*v for w, q, v in zip(weights, g, f))
    assert (det, trace, witness) == expected

    gram = [[Q(i == j) for j in range(3)] for i in range(3)]
    for (i, j), off in zip(edges, pairs):
        c = Q(off)/diagonal
        verify_two_level_gram(c)
        gram[i][j] = gram[j][i] = 1-2*c*c
    gram_det = determinant_positive_definite(gram)
    return {"operator_rank": 9, "extension_rank": 12, "extension_det": str(det),
            "marginal_ranks_1_through_4": moment_ranks, "cubic_kernel": "y0*y1*y2",
            "trace": str(trace), "negative_witness": str(witness),
            "second_level_sos_gram_det": str(gram_det)}


def same_triangle_first_level_failure():
    roots = (Q(-1), Q(1, 2), Q(2))
    nodes = [edge(i, r, Q(1)) for i, r in product(range(3), roots)]
    distinguished = nodes.index(edge(2, Q(-1), Q(1)))
    relation = [2, 8, -1]*3
    for exponent in monomials(3):
        assert sum(k*prod(x**e for x, e in zip(node, exponent))
                   for k, node in zip(relation, nodes)) == 0
    assert relation[distinguished] == 2
    assert sum(k*k for i, k in enumerate(relation) if i != distinguished) == 203

    weights = [Q(1)]*9
    weights[distinguished] = Q(-4, 203)
    vertices = [edge(i, Q(1), Q(0)) for i in (0, 1)]
    nodes += vertices
    weights += [Q(1, 100)]*2
    pairs = list(combinations(range(3), 2))
    g_values = [6*sum(x*x for x in node) + 10*sum(node[i]*node[j] for i, j in pairs)
                for node in nodes]
    marginal_ranks = []
    for degree in (1, 2, 3):
        matrix = moment(nodes, [w*g**(3-degree) for w, g in zip(weights, g_values)], degree)
        determinant_positive_definite(matrix)
        marginal_ranks.append(len(matrix))
    trace = sum(w*g**3 for w, g in zip(weights, g_values))
    assert marginal_ranks == [3, 6, 9] and trace > 0
    assert all(prod(node) == 0 for node in nodes)

    residual_at_b = (roots[0]-roots[1])**2*(roots[0]-roots[2])**2*g_values[distinguished]/6
    witness = weights[distinguished]*residual_at_b + sum(weights[-2:])
    assert residual_at_b == Q(27, 4) and witness == Q(-1147, 10150)

    c = Q(5, 6)
    gram = [[Q(1), 2*c, c], [2*c, Q(28, 9), 2*c], [c, 2*c, Q(1)]]
    quartic = [sum(gram[i][j] for i, j in product(range(3), repeat=2) if i+j == k)
               for k in range(5)]
    assert quartic == poly_product([1, 2*c, 1], [1, 2*c, 1])
    assert gram[0][0] == gram[2][2] == 1 and gram[0][2] == c
    gram_det = determinant_positive_definite(gram)
    assert gram_det == Q(2, 81)
    return {"marginal_ranks_1_through_3": marginal_ranks, "cubic_kernel": "y0*y1*y2",
            "trace": str(trace), "negative_witness": str(witness),
            "first_level_sos_gram_det": str(gram_det)}


def appendix_interpolation():
    entries = []
    for depth, exponent, upper in ((1, 10, Q(-4, 10**4)), (2, 14, Q(-1, 10**13)),
                                   (3, 19, Q(-1, 10**29)), (4, 25, Q(-5, 10**54))):
        t = Q(1, 2**exponent)
        roots = (Q(1, 2), Q(1), Q(2), *(-1+j*t for j in range(1, depth+1)))
        points = [edge(i, r, Q(1)) for i, r in product(range(3), roots)]
        points.append((Q(0), Q(1), Q(0)))
        weights = [Q(1)]*(len(points)-1) + [-t**(2*depth-1)]
        q_vals = [sum(p)**2+t**2*(p[0]**2+p[1]**2) for p in points]
        f_vals = [cubic(r, Q(1))**2 for _, r in product(range(3), roots)] + [Q(1)]
        unmodified = moment(points[:-1], weights[:-1], 3+depth)
        extension_det = determinant_positive_definite(moment(points, weights, 3+depth))
        # The rank-one determinant lemma gives gamma times the leverage score.
        leverage = 1-extension_det/determinant_positive_definite(unmodified)
        assert 0 < leverage < Q(1, 100)
        marginal_weights = [w*q**depth for w, q in zip(weights, q_vals)]
        determinant_positive_definite(moment(points, marginal_weights, 3))
        witness = sum(w*f for w, f in zip(marginal_weights, f_vals))
        assert witness < upper
        entries.append({"depth": depth, "operator_rank": 9, "negative_witness_bound": str(upper)})
    return entries


def check_graph_and_edge():
    correlations = [Q(2, 5), Q(9, 20), Q(1, 2), Q(1, 2), Q(9, 20), Q(2, 5)]
    gram = [[Q(i == j) for j in range(4)] for i in range(4)]
    for (i, j), c in zip(combinations(range(4), 2), correlations):
        gram[i][j] = gram[j][i] = c
    determinant_positive_definite(gram)
    assert all(0 < c <= Q(1, 2) for c in correlations)
    negative_quadratic = 4-2*sum(correlations)
    assert negative_quadratic == Q(-7, 5)
    # At level two the identity is feasible for every signing.
    assert all(2*c*c-1 < 0 for c in correlations)

    def cubic_endpoint(x, y):
        g = x*x+y*y
        z = x/Q(4, 5)
        w = Q(5, 6)*y
        return (3*z*g-z**3)/2, 4*w**3-3*w*g

    assert cubic_endpoint(Q(4, 5), Q(-3, 5)) == (1, 1)
    assert cubic_endpoint(Q(4, 5), Q(3, 5)) == (1, -1)
    # Exact scalar residual identities, in the variable z on the unit circle.
    p_squared = poly_product([0, 3, 0, -1], [0, 3, 0, -1])
    residual = [4-p_squared[0]] + [-c for c in p_squared[1:]]
    assert residual == poly_product(poly_product([1, 0, -1], [1, 0, -1]), [4, 0, -1])
    t_squared = poly_product([0, -3, 0, 4], [0, -3, 0, 4])
    residual = [1-t_squared[0]] + [-c for c in t_squared[1:]]
    assert residual == poly_product([1, 0, -1], poly_product([-1, 0, 4], [-1, 0, 4]))
    return {"anisotropic_K4_first_level": 2, "ones_certificate": str(negative_quadratic),
            "odd_degree_three_endpoint_correlations": [-1, 1]}


def angular_examples():
    results = []
    for a, depth in ((Q(3), 1), (Q(1), 2), (Q(2, 3), 3), (Q(1, 2), 4),
                     (Q(1, 7), 10), (Q(1, 19), 25), (Q(1, 77), 100)):
        c = (3+2*a)/(3+2*a+a*a)
        assert c >= Q(1, 2)
        previous, following = Q(1), c
        for _ in range(1, depth):
            assert following > Q(1, 2)
            previous, following = following, 2*c*following-previous
        assert -Q(1, 2) <= following <= Q(1, 2)
        results.append({"a": str(a), "first_exact_level": depth})
    c = Q(20, 21)
    twice, thrice = 2*c*c-1, 4*c**3-3*c
    assert 2*c*c > Q(3, 2)
    assert 2*twice**2 > 1 and 2*thrice**2 < 1 and 0 < thrice < twice
    return {"triangles": results, "four_cycle_first_level": 3}


def run_checks():
    equiangular = adjacent_level_state(
        6, [5, 5, 5], 16, Q(-2, 3),
        (Q(19341187481600, 19683), Q(8435166433, 27), -6))
    scalene = adjacent_level_state(
        1, [Q(3, 5), Q(4, 5), Q(12, 25)], 32, Q(-4, 5),
        (Q(129370186317824, 729), Q(9180742429499, 28125000), Q(-4, 25)))
    assert equiangular["second_level_sos_gram_det"] == "625/1458"
    assert scalene["second_level_sos_gram_det"] == "36556/78125"
    return {"equiangular_rank_nine": equiangular, "scalene_rank_nine": scalene,
            "same_triangle_first_level_failure": same_triangle_first_level_failure(),
            "appendix_interpolation": appendix_interpolation(),
            "angular_examples": angular_examples(), "general_graph": check_graph_and_edge()}


if __name__ == "__main__":
    import json
    print(json.dumps(run_checks(), indent=2))


==> anc/verify_line_conic.py <==
"""Exact Gram certificates for transverse unions of a line and a conic."""

from fractions import Fraction as Q

from verify_certificates import determinant_positive_definite
from verify_nodal import add, multiply, power, scale


def gram_coefficients(matrix):
    """Coefficients in descending powers of t in a homogeneous binary form."""
    coefficients = [Q(0)] * (2 * len(matrix) - 1)
    for i, row in enumerate(matrix):
        for j, coefficient in enumerate(row):
            coefficients[i + j] += coefficient
    return coefficients


def check_real_nodes():
    orthogonal_metric = [[1, 0, 0], [0, 1, 0], [0, 0, 1]]
    assert determinant_positive_definite(orthogonal_metric) == 1
    assert gram_coefficients(orthogonal_metric) == [1, 0, 1, 0, 1]

    gamma = Q(-1, 2)
    metric = [[1, 0, gamma], [0, 1, 0], [gamma, 0, 1]]
    assert determinant_positive_definite(metric) == Q(3, 4)
    conic = gram_coefficients(metric)
    line = gram_coefficients([[1, gamma], [gamma, 1]])
    first = [[1, 0, -gamma], [0, 1 + 4 * gamma, 0], [-gamma, 0, 1]]
    assert gram_coefficients(first) == conic
    assert first[1][1] == -1

    line_gram = [[1, -1, 0], [-1, 3, -1], [0, -1, 1]]
    line_det = determinant_positive_definite(line_gram)
    assert gram_coefficients(line_gram) == power(line, 2)
    diagonal = [1, 0, 2, 0, 1]
    conic_gram = [
        [coefficient if i == j else 0 for j in range(len(diagonal))]
        for i, coefficient in enumerate(diagonal)
    ]
    assert all(coefficient >= 0 for coefficient in diagonal)
    assert gram_coefficients(conic_gram) == power(conic, 2)
    assert line_gram[0][-1] == -conic_gram[0][-1] == 0
    return {"orthogonal_metric_first_exact_level": 1,
            "second_metric_first_exact_level": 2,
            "level_one_negative_diagonal": str(first[1][1]),
            "level_two_line_gram_det": str(line_det),
            "level_two_endpoint_correlation": 0}


def check_conjugate_nodes():
    node = [1, 0, 1]
    conic_coordinates = ([1, 0, -1], [0, 2, 0], node)
    conic_metric = [Q(0)]
    for coordinate in conic_coordinates:
        conic_metric = add(conic_metric, power(coordinate, 2))
    assert conic_metric == scale(power(node, 2), 2)
    for half_degree, metric in ((3, node), (6, conic_metric)):
        # Use h=t^(half_degree-1). Trailing zeros retain homogeneous degree.
        h = [1] + [0] * (half_degree - 1)
        supported_form = multiply(node, power(h, 2))
        summand_factor = multiply(node, h)
        if half_degree == 3:
            certificate = power(summand_factor, 2)
        else:
            certificate = scale(
                add(power(multiply(summand_factor, [1, 0]), 2),
                    power(multiply(summand_factor, [0, 1]), 2)), 2)
        assert certificate == multiply(metric, supported_form)
    return {"first_exact_level": 1, "component_certificates_verified": 2}


def run_checks():
    return {"real_intersections": check_real_nodes(),
            "conjugate_intersections": check_conjugate_nodes()}


==> anc/verify_nodal.py <==
"""Exact binary polynomial certificates for the split-nodal examples."""

from fractions import Fraction as Q
from math import comb


def add(left, right):
    result = [Q(0)] * max(len(left), len(right))
    for terms in (left, right):
        for exponent, coefficient in enumerate(terms):
            result[exponent] += coefficient
    return result


def scale(polynomial, factor):
    return [factor * coefficient for coefficient in polynomial]


def multiply(left, right):
    result = [Q(0)] * (len(left) + len(right) - 1)
    for i, a in enumerate(left):
        for j, b in enumerate(right):
            result[i+j] += a*b
    return result


def power(polynomial, exponent):
    result = [Q(1)]
    for _ in range(exponent):
        result = multiply(result, polynomial)
    return result


def evaluate(polynomial, t):
    value = Q(0)
    for coefficient in reversed(polynomial):
        value = value*t + coefficient
    return value


def finite_level_certificate(alpha, beta, level):
    """Verify a nonnegative residual as a sum of weighted rational squares."""
    node_factor = [-1, 0, 1]
    metric = [alpha**2, 0, beta**2]
    w = multiply(power(node_factor, 2), metric)
    g = add([1], w)
    a = [0, Q(3, 2), 0, Q(-1, 2)]
    assert evaluate(a, 1) == evaluate(g, 1) == evaluate(g, -1) == 1
    assert evaluate(a, -1) == -1
    leading_residual = beta**2 - Q(1, 4)
    quadratic = [1+level*alpha**2, 0, level*beta**2-Q(1, 4)]
    assert all(coefficient >= 0 for coefficient in quadratic)
    residual = multiply(power(node_factor, 2), quadratic)
    for i in range(2, level+1):
        residual = add(residual, scale(power(w, i), comb(level, i)))
    assert add(power(a, 2), residual) == power(g, level)

    # At level one, reflection enforces an odd certificate of degree at most three.
    # The two conditions c1+c3=1 and c1+3*c3=0 give this unique A.
    assert a[1] + a[3] == 1 and a[1] + 3*a[3] == 0
    first_residual = add(g, scale(power(a, 2), -1))
    assert first_residual == multiply(power(node_factor, 2),
                                     [1+alpha**2, 0, leading_residual])
    return {"alpha": str(alpha), "beta": str(beta), "certified_level": level,
            "level_one_residual_leading_coefficient": str(leading_residual)}


def run_checks():
    first = finite_level_certificate(Q(1), Q(1, 2), 1)
    assert Q(first["level_one_residual_leading_coefficient"]) == 0
    second = finite_level_certificate(Q(1), Q(2, 5), 2)
    assert Q(second["level_one_residual_leading_coefficient"]) == Q(-9, 100)
    first["first_exact_level"] = 1
    second["first_exact_level"] = 2
    higher = finite_level_certificate(Q(1), Q(1, 4), 4)
    return {"exact_examples": [first, second], "upper_bound_example": higher}


if __name__ == "__main__":
    import json
    print(json.dumps(run_checks(), indent=2))


==> anc/verify_prescribed_depth.py <==
"""Check exact metric identities for prescribed split-nodal extension depths."""

from fractions import Fraction as Q

from verify_certificates import determinant_positive_definite
from verify_line_conic import gram_coefficients
from verify_nodal import power


def check_metrics(c):
    q = [1, 2 * c, 1]
    triangle = [[1, c, c], [c, 1, c], [c, c, 1]]
    triangle_det = determinant_positive_definite(triangle)
    assert triangle_det == (1 - c)**2 * (1 + 2 * c)

    conic = [[1, 2 * c, c],
             [2 * c, 2 * (1 - c) + 4 * c**2, 2 * c],
             [c, 2 * c, 1]]
    conic_det = determinant_positive_definite(conic)
    assert conic_det == 2 * (1 - c)**2 * (1 + c - 2 * c**2)
    assert gram_coefficients(conic) == power(q, 2)
    assert gram_coefficients([[conic[0][0], conic[0][2]],
                              [conic[2][0], conic[2][2]]]) == q

    vector = [1, 3 * c, 3 * c]
    residual = [[0, 0, 0], [0, 3, 4 * c - 1], [0, 4 * c - 1, 3]]
    nodal = [[a * b + (1 - c)**2 * residual[i][j]
              for j, b in enumerate(vector)] for i, a in enumerate(vector)]
    nodal_det = determinant_positive_definite(nodal)
    assert nodal_det == (1 - c)**4 * (9 - (4 * c - 1)**2)
    # The first basis element is t^3+u^3, so use index zero at both ends.
    monomial_indices = [0, 1, 2, 0]
    nodal_gram = [[nodal[i][j] for j in monomial_indices] for i in monomial_indices]
    assert gram_coefficients(nodal_gram) == power(q, 3)
    return {"triangle": str(triangle_det), "line_and_conic": str(conic_det),
            "irreducible_node": str(nodal_det)}


def check_angular_crossing(c, first_level):
    """Check cos(k*theta) against 1/2 until k*theta first reaches pi/3."""
    previous, current = Q(1), c
    before_crossing = None
    for _ in range(1, first_level):
        # Since theta <= pi/2, the first crossing cannot overshoot pi.
        assert current > Q(1, 2)
        before_crossing = current
        previous, current = current, 2 * c * current - previous
    assert current <= Q(1, 2)
    return {"previous_cosine": None if before_crossing is None else str(before_crossing),
            "crossing_cosine": str(current)}


def run_checks():
    cases = [(1, Q(1, 4)), (2, Q(3, 4)), (3, Q(9, 10)),
             (4, Q(19, 20)), (5, Q(97, 100)), (6, Q(49, 50)),
             (10, Q(497, 500))]
    return [{"first_exact_level": level, "parameter": str(c),
             "metric_determinants": check_metrics(c),
             "angular_crossing": check_angular_crossing(c, level)}
            for level, c in cases]


==> anc/verify_smooth.py <==
"""Exact SOS Gram certificates on shifted Weierstrass cubics."""

from fractions import Fraction as Q
from itertools import product as ordered_product
from math import prod

from verify_certificates import determinant_positive_definite
from verify_third_transition import run_checks as check_exact_third_transition


def add_term(polynomial, exponent, coefficient):
    total = polynomial.get(exponent, Q(0)) + coefficient
    if total:
        polynomial[exponent] = total
    elif exponent in polynomial:
        del polynomial[exponent]


def product(left, right):
    result = {}
    for a, c in left.items():
        for b, d in right.items():
            add_term(result, tuple(x+y for x, y in zip(a, b)), c*d)
    return result


def cubic_remainder(polynomial, A=0, B=1):
    work = list(polynomial.items())
    result = {}
    while work:
        (x, y, z), coefficient = work.pop()
        if y >= 2 and z >= 1:
            work.append(((x+3, y-2, z-1), coefficient))
            if A:
                work.append(((x+2, y-2, z), A*coefficient))
            work.append(((x+1, y-2, z+1), B*coefficient))
        else:
            add_term(result, (x, y, z), coefficient)
    return result


def gram_polynomial(exponents, matrix):
    result = {}
    for left, row in zip(exponents, matrix):
        for right, c in zip(exponents, row):
            add_term(result, tuple(x+y for x, y in zip(left, right)), c)
    return result


def vanishing_monomials(degree):
    """Monomial basis of forms vanishing along P + 2O on the cubic."""
    basis = set()
    for x in range(degree + 1):
        for y in range(degree - x + 1):
            z = degree - x - y
            if y >= 2 and z >= 1:  # Leading term of the cubic.
                continue
            if x == y == 0:  # Evaluation at P.
                continue
            if z == 0 and x <= 1:  # Constant and linear terms at O.
                continue
            basis.add((x, y, z))
    return basis


def level_one_matrix(a, b, c, p=0, q=0, r=0, *, A=0, B=1):
    last = Q(c)/B
    off = (a+A*b-last)/2
    return [[b, off, p], [off, B*b+2*q-A*last, r], [p, r, last]]


def level_two_matrices(a, b, c):
    left = [[2*a*b, a*a/2, 0],
            [a*a/2, 2*b*(a+c), (2*a*c-c*c)/2],
            [0, (2*a*c-c*c)/2, 2*b*c]]
    right = [[b*b, 0, 0], [0, b*b, 0], [0, 0, c*c]]
    return left, right


def verify_level_two_identity(g, reference, a, b, c, even_basis, odd_basis):
    left, right = level_two_matrices(a, b, c)
    polynomial = gram_polynomial(even_basis, left)
    for exponent, coefficient in gram_polynomial(odd_basis, right).items():
        add_term(polynomial, exponent, coefficient)
    assert cubic_remainder(product(product(g, g), reference)) == cubic_remainder(polynomial)
    return left, right


def check_general_level_one(basis, reference):
    cases = [
        (1, 1, (Q(3, 8), Q(1), Q(3, 8), 0, 0, 0)),
        (-3, 2, (Q(4), Q(1), Q(2), 0, 0, 0)),
        (1, 1, (Q(3, 8), Q(1), Q(3, 8), Q(1, 16), Q(1, 32), Q(-1, 16))),
    ]
    results = []
    for A, B, coefficients in cases:
        a, b, c, p, q, r = coefficients
        metric = [[a, p, q], [p, b, r], [q, r, c]]
        determinant_positive_definite(metric)
        g = gram_polynomial([(1, 0, 0), (0, 1, 0), (0, 0, 1)], metric)
        matrix = level_one_matrix(*coefficients, A=A, B=B)
        assert cubic_remainder(product(g, reference), A, B) == cubic_remainder(
            gram_polynomial(basis, matrix), A, B)
        determinant = determinant_positive_definite(matrix)
        results.append({"weierstrass_coefficients": [A, B],
                        "real_roots": 1 if A*A < 4*B else 3,
                        "metric": [str(value) for value in coefficients],
                        "level_one_gram_det": str(determinant)})
    return results


def check_metric_path(reference, quadratic_basis, even_basis, odd_basis):
    results = []
    for epsilon, expected_minor in ((Q(1, 2), Q(0)), (Q(4, 9), Q(-17, 324))):
        a = b = epsilon
        c = 1 + epsilon
        g = {(2, 0, 0): a, (0, 2, 0): b, (0, 0, 2): c}
        first = level_one_matrix(a, b, c)
        assert cubic_remainder(product(g, reference)) == cubic_remainder(
            gram_polynomial(quadratic_basis, first))
        first_minor = first[0][0]*first[1][1] - first[0][1]**2
        assert first_minor == expected_minor
        assert first[0][0] == first[1][1] > 0 and first[2][2] > 0
        assert first[0][2] == first[1][2] == 0
        left, right = verify_level_two_identity(g, reference, a, b, c, even_basis, odd_basis)
        results.append({"epsilon": str(epsilon),
                        "first_exact_level": 1 if first_minor == 0 else 2,
                        "level_one_principal_minor": str(first_minor),
                        "level_two_gram_block_determinants": [
                            str(determinant_positive_definite(matrix)) for matrix in (left, right)
                        ]})
    return results


def check_second_transition_bracket():
    monomials = [(i, 0, 0) for i in range(3)]
    gram_u = [
        [1527396, -1384184, 143212],
        [-1384184, 1254402, -129784],
        [143212, -129784, 13430],
    ]
    gram_v = [
        [2553800, -741098, 22452],
        [-741098, 215064, -6515],
        [22452, -6515, 200],
    ]
    primal_dets = [determinant_positive_definite(matrix) for matrix in (gram_u, gram_v)]
    assert primal_dets == [6895760, 10463624]

    U = gram_polynomial(monomials, gram_u)
    V = gram_polynomial(monomials, gram_v)
    identity = product({(1, 0, 0): 1}, U)
    for exponent, coefficient in product({(0, 0, 0): 1, (2, 0, 0): 1}, V).items():
        add_term(identity, exponent, coefficient)
    G_113 = {(i, 0, 0): coefficient for i, coefficient in enumerate((113, 1, 1, 1))}
    assert identity == {exponent: 200*c for exponent, c in product(G_113, G_113).items()}

    moments = [-1000, 3034, 4443, 10695, 56379, 433824, 7738361]
    moment_x = [[moments[i+j+1] for j in range(3)] for i in range(3)]
    moment_quadratic = [[moments[i+j]+moments[i+j+2] for j in range(3)] for i in range(3)]
    dual_dets = [determinant_positive_definite(matrix) for matrix in (moment_x, moment_quadratic)]
    assert dual_dets == [4048864605, 145066354573]
    G_114 = dict(G_113)
    G_114[(0, 0, 0)] = 114
    separation = sum(moments[x]*c for (x, _, _), c in product(G_114, G_114).items())
    assert separation == -51805
    return {"strict_lower_bound": "1/113", "strict_upper_bound": "1/112",
            "integer_gram_determinants": [str(d) for d in primal_dets],
            "integer_dual_determinants": [str(d) for d in dual_dets],
            "dual_value_at_C_114": str(separation)}


def check_exact_second_transition():
    # A pair (a, b) represents a + b*sqrt(2), with integer coefficients.
    zero, one = (0, 0), (1, 0)

    def add(*terms):
        return sum(a for a, _ in terms), sum(b for _, b in terms)

    def scale(term, integer):
        return term[0] * integer, term[1] * integer

    def multiply(left, right):
        a, b = left
        c, d = right
        return a*c + 2*b*d, a*d + b*c

    def polynomial_product(left, right):
        result = [zero] * (len(left) + len(right) - 1)
        for i, a in enumerate(left):
            for j, b in enumerate(right):
                result[i+j] = add(result[i+j], multiply(a, b))
        return result

    t, p = (5, 4), (-16, -12)
    C_star = multiply(t, t)
    epsilon_times_eight = (-7, 5)
    assert C_star == (57, 40)
    assert multiply(add(C_star, (-1, 0)), epsilon_times_eight) == (8, 0)
    assert (113-57)**2 < 2*40**2 < (114-57)**2
    u, v = [t, add(one, scale(t, -1)), one], [C_star, p, one]
    u_coeff = scale(add(one, scale(p, -1)), 2)
    assert min(u_coeff) > 0
    G = [C_star, one, one, one]
    xU = polynomial_product([zero, u_coeff], polynomial_product(u, u))
    qV = polynomial_product([one, zero, one], polynomial_product(v, v))
    xU.append(zero)
    assert [add(a, b) for a, b in zip(xU, qV)] == polynomial_product(G, G)

    moments = [(-743, 0), (1209, 753), (1711, 1156), (4023, 2867),
               (21225, 14936), (161337, 114217), (2839839, 2008044)]
    M_U = [[moments[i+j+1] for j in range(3)] for i in range(3)]
    M_V = [[add(moments[i+j], moments[i+j+2]) for j in range(3)] for i in range(3)]
    leading_minors = []
    for matrix, kernel in [(M_U, u), (M_V, v)]:
        assert [add(*(multiply(a, b) for a, b in zip(row, kernel)))
                for row in matrix] == [zero] * 3
        m00 = matrix[0][0]
        minor = add(multiply(m00, matrix[1][1]),
                    scale(multiply(matrix[0][1], matrix[1][0]), -1))
        assert min(m00) > 0 and min(minor) > 0
        leading_minors.append([m00, minor])
    assert leading_minors == [[(1209, 753), (3581316, 2539690)],
                              [(968, 1156), (5824128, 4211392)]]

    # Compare the coefficients of lambda(G_C^2) as a polynomial in C.
    constant = add(moments[2], scale(moments[3], 2), scale(moments[4], 3),
                   scale(moments[5], 2), moments[6])
    linear = scale(add(*moments[1:4]), 2)
    beta = (28465, 20168)
    assert [constant, linear, moments[0]] == [
        multiply(C_star, beta), add(scale(C_star, 743), scale(beta, -1)), (-743, 0)
    ]
    return {"C_star": "57+40*sqrt(2)", "epsilon_2": "(5*sqrt(2)-7)/8",
            "dual_leading_minors_in_Z_sqrt2": leading_minors,
            "boundary_gram_rank": 2}


def check_nonreflection_threshold():
    """Verify primal and dual certificates for epsilon = 1/48 at level two."""
    t = Q(1, 6)
    a = c = 1+t*t
    e = Q(1, 2)
    h_matrix = [[a, t, e], [t, 1, -4*t], [e, -4*t, c]]
    assert determinant_positive_definite(h_matrix) == Q(17, 81)
    assert determinant_positive_definite(
        level_one_matrix(a, Q(1), c, t, e, -4*t, A=1)
    ) == Q(23, 144)

    basis = [(1, 0, 2), (2, 0, 1), (3, 0, 0),
             (0, 1, 2), (1, 1, 1), (2, 1, 0)]
    real_coefficients = [7+t*t, -41+t*t, 7, -14*t, 8*t, 0]
    imaginary_coefficients = [6*t, 14*t, -2*t, -49+t*t, 23-t*t, -1]
    factors = [dict(zip(basis, coeff)) for coeff in (real_coefficients, imaginary_coefficients)]
    target = {(2, 0, 0): a, (0, 2, 0): Q(1), (0, 0, 2): c+48,
              (1, 0, 1): 2*e, (1, 1, 0): 2*t, (0, 1, 1): -8*t}
    reference = {(1, 0, 1): Q(1)}
    squares = {}
    for factor in factors:
        for exponent, coefficient in product(factor, factor).items():
            add_term(squares, exponent, coefficient)
    assert cubic_remainder(squares, A=1) == cubic_remainder(
        product(product(target, target), reference), A=1
    )

    # Moments on (1,x,...,x^6,y,xy,...,x^4 y) in the affine test.
    moments = [
        -857747679953073984, 2138650172503971264, 697697654326263360,
        1955498960946832128, 10762036602589625616, 61205247430637601204,
        972124837708758740101, 92741689666556928, 63127297106725248,
        23186040758583840, -885666112433441784, -14816022133218788094,
    ]
    values = dict(zip([(j, 0) for j in range(7)] +
                      [(j, 1) for j in range(5)],
                      [Q(value, moments[1]) for value in moments]))
    dual = []
    for left in basis:
        row = []
        for right in basis:
            x_degree, y_degree, _ = (i+j for i, j in zip(left, right))
            # Affine reduction at z=1, with a spare z for the y^2 rule.
            normal = cubic_remainder({(x_degree, y_degree, 1): Q(1)}, A=1)
            assert all(x > 0 for x, _, _ in normal)
            row.append(sum(coeff*values[x-1, y]
                           for (x, y, _), coeff in normal.items()))
        dual.append(row)
    for coeff in (real_coefficients, imaginary_coefficients):
        assert all(sum(a*b for a, b in zip(row, coeff)) == 0 for row in dual)
    assert real_coefficients[0]*imaginary_coefficients[3] != imaginary_coefficients[0]*real_coefficients[3]
    minors = [determinant_positive_definite([row[:k] for row in dual[:k]])
              for k in range(1, 5)]
    assert minors[0] == 1
    brackets = [(80, 82, 100), (36, 38, 1000), (22, 24, 1000)]
    assert all(Q(lo, den) < minor < Q(hi, den)
               for minor, (lo, hi, den) in zip(minors[1:], brackets))
    return {"threshold": "1/48", "dual_rank": 4,
            "positive_leading_minors": [str(minor) for minor in minors]}


def check_reflection_thresholds_on_both_sides():
    """Verify the level-two examples on both real smooth types."""
    cases = [
        (1, 1, 2, 49, [7, -41, 7], [-49, 23, -1],
         [-2110, 5243, 1715, 4802, 26411, 149891, 2375618]),
        (-7, 6, -1, 1369, [3663, -546, 15], [-1369, 110, -1],
         [-204795104, 594555331, 5451579778, 53247092089,
          606918370252, 9088888789039, 273255526880878]),
    ]
    results = []
    for A, a, beta, C, u, v, moments in cases:
        e = Q(beta - 1, 2)
        determinant_positive_definite([[a, e], [e, 1]])
        determinant_positive_definite(level_one_matrix(a, 1, 1, q=e, A=A))
        level_one = level_one_matrix(a, 1, C, q=e, A=A)
        assert level_one[0][0]*level_one[1][1] - level_one[0][1]**2 < 0

        u_polynomial = {(i, 0, 0): value for i, value in enumerate(u)}
        v_polynomial = {(i, 0, 0): value for i, value in enumerate(v)}
        p2 = {(2, 0, 0): 1, (1, 0, 0): A, (0, 0, 0): 1}
        G = {(3, 0, 0): 1, (2, 0, 0): A+a, (1, 0, 0): beta, (0, 0, 0): C}
        total = product({(1, 0, 0): 1}, product(u_polynomial, u_polynomial))
        for exponent, coefficient in product(p2, product(v_polynomial, v_polynomial)).items():
            add_term(total, exponent, coefficient)
        assert total == product(G, G)

        even = [[moments[i+j+1] for j in range(3)] for i in range(3)]
        odd = [[moments[i+j+2] + A*moments[i+j+1] + moments[i+j]
                for j in range(3)] for i in range(3)]
        minors = []
        for matrix, kernel in ((even, u), (odd, v)):
            assert all(sum(value*factor for value, factor in zip(row, kernel)) == 0
                       for row in matrix)
            assert kernel[-1] != 0
            minors.append(determinant_positive_definite([row[:2] for row in matrix[:2]]))
        results.append({"A": A, "B": 1, "C": C, "epsilon_2": str(Q(1, C-1)),
                        "dual_rank": 4, "dual_block_second_minors": [str(m) for m in minors]})
    return results


def check_level_two_nodal_anchor():
    """Check the split-nodal specialization over Z[sqrt(3)]."""
    zero = (0, 0)

    def add(*terms):
        return sum(a for a, _ in terms), sum(b for _, b in terms)

    def multiply(left, right):
        a, b = left
        c, d = right
        return a*c + 3*b*d, a*d + b*c

    def convolution(left, right):
        result = [zero] * (len(left) + len(right) - 1)
        for i, a in enumerate(left):
            for j, b in enumerate(right):
                result[i+j] = add(result[i+j], multiply(a, b))
        return result

    u = [(2172, 1254), (-520, -300), (12, 6)]
    v = [(-1351, -780), (104, 60), (-1, 0)]
    metric = [(1351, 780), (291, 168), (21, 12), (1, 0)]
    even_part = [zero] + convolution(u, u) + [zero]
    odd_part = convolution([(1, 0), (-2, 0), (1, 0)], convolution(v, v))
    assert [add(a, b) for a, b in zip(even_part, odd_part)] == convolution(metric, metric)

    moments = [(208067, -122976), (3443, 0), (8259, 4704), (46899, 27072),
               (585795, 338208), (18099571, 10449792), (2213518531, 1277975520)]
    even = [[moments[i+j+1] for j in range(3)] for i in range(3)]
    odd_moments = [
        add(moments[i], multiply((-2, 0), moments[i+1]), moments[i+2])
        for i in range(5)]
    odd = [[odd_moments[i+j] for j in range(3)] for i in range(3)]
    minors = []
    for gram, kernel in ((even, u), (odd, v)):
        assert all(add(*(multiply(a, b) for a, b in zip(row, kernel))) == zero for row in gram)
        minor = add(multiply(gram[0][0], gram[1][1]),
                    multiply((-1, 0), multiply(gram[0][1], gram[1][0])))
        for a, b in (gram[0][0], minor):
            assert a > 0 and (b >= 0 or a*a > 3*b*b)
        minors.append([gram[0][0], minor])
    return {"C_in_Z_sqrt3": metric[0], "dual_rank": 4,
            "dual_block_leading_minors_in_Z_sqrt3": minors}


def check_smooth_rank_nine_extension():
    """Verify the rational degree-eight functional and its separating witness."""
    nodes = tuple(map(Q, ("-1/10", "0", "9/10", "1", "2", "15", "30")))
    weights = (1, 1, 250, 400, Q(1, 32), Q(1, 1500000000),
               Q(1, 1250000000000))

    def curve_polynomial(x):
        return x**3+x

    def metric(x):
        return curve_polynomial(x)+x*x+64

    negative_node = nodes[0]
    positive_nodes = nodes[2:]
    interpolation_bound = -curve_polynomial(negative_node)*sum(
        prod((negative_node-t)/(r-t) for t in positive_nodes if t != r)**2 /
        (w*curve_polynomial(r))
        for r, w in zip(positive_nodes, weights[2:])
    )
    assert interpolation_bound < Q(9, 10)

    # The y-even and y-odd blocks in affine pole-order bases of R_j.
    ranks = []
    for j in range(1, 5):
        sizes = (3*j//2+1, (3*j-3)//2+1)
        for parity, size in enumerate(sizes):
            block = [[sum(w*metric(r)**(4-j)*r**(k+l) *
                          curve_polynomial(r)**parity
                          for r, w in zip(nodes, weights))
                      for l in range(size)] for k in range(size)]
            determinant_positive_definite(block)
        ranks.append(sum(sizes))
    assert ranks == [3, 6, 9, 12]

    trace = sum(w*metric(r)**4 for r, w in zip(nodes, weights))
    value = sum(w*metric(r)*r*(r-1)**4 for r, w in zip(nodes, weights))
    assert trace > 0 and value == -Q(8582215363, 7812500000)

    # Check traces and every partial-trace entry in physical coordinates.
    def tensor_entry(indices, extra_power=0):
        a, b, c = (indices.count(i) for i in range(3))
        if b % 2:
            return Q(0)
        return 8**c * sum(w * metric(r)**extra_power * r**a *
                          curve_polynomial(r)**(b//2)
                          for r, w in zip(nodes, weights)) / trace

    three = tuple(ordered_product(range(3), repeat=3))
    four = tuple(ordered_product(range(3), repeat=4))
    assert sum(tensor_entry(i+i, 1) for i in three) == 1
    assert sum(tensor_entry(i+i) for i in four) == 1
    for i in three:
        for j in three:
            assert sum(tensor_entry(i+j+(k, k)) for k in range(3)) == tensor_entry(i+j, 1)

    first_level_minor = 1-Q(63, 2)**2
    assert first_level_minor == -Q(3965, 4)
    even = [[2559, -2228, 230], [-2228, 2138, -Q(487, 2)],
            [230, -Q(487, 2), 39]]
    odd = [[4096, -Q(2431, 2), 63], [-Q(2431, 2), 363, -Q(37, 2)],
           [63, -Q(37, 2), 1]]
    minors = [[determinant_positive_definite([row[:k] for row in gram[:k]])
               for k in range(1, 4)] for gram in (even, odd)]
    assert minors == [[2559, 507158, Q(18033497, 4)],
                      [4096, Q(37631, 4), Q(541, 4)]]
    g = {(2, 0, 0): 1, (0, 2, 0): 1, (0, 0, 2): 64}
    rhs = gram_polynomial([(1, 0, 2), (2, 0, 1), (3, 0, 0)], even)
    for exponent, coeff in gram_polynomial([(0, 1, 2), (1, 1, 1), (2, 1, 0)], odd).items():
        add_term(rhs, exponent, coeff)
    assert cubic_remainder(rhs) == cubic_remainder(product({(1, 0, 1): 1}, product(g, g)))
    return {"marginal_ranks": ranks, "physical_filter_diagonal": [1, 1, 8],
            "interpolation_bound": str(interpolation_bound),
            "unnormalized_witness": str(value), "trace": str(trace),
            "partial_trace_entries_checked": len(three)**2,
            "first_level_gram_principal_minor": str(first_level_minor),
            "second_level_gram_block_leading_minors": [[str(v) for v in block] for block in minors]}


def run_checks():
    q = {(1, 0, 1): Q(1)}
    quadratic_basis = [(2, 0, 0), (1, 0, 1), (0, 1, 1)]
    even_basis = [(3, 0, 0), (2, 0, 1), (1, 0, 2)]
    odd_basis = [(2, 1, 0), (1, 1, 1), (0, 1, 2)]
    assert not vanishing_monomials(1)
    assert set(quadratic_basis) == vanishing_monomials(2)
    assert set(even_basis + odd_basis) == vanishing_monomials(3)

    # Eliminate the six products in the quotient to check Gram uniqueness.
    pivots = {}
    for i, left in enumerate(quadratic_basis):
        for right in quadratic_basis[i:]:
            monomial = tuple(x + y for x, y in zip(left, right))
            remainder = cubic_remainder({monomial: Q(1)})
            for exponent, pivot in pivots.items():
                scale = remainder.get(exponent, Q(0)) / pivot[exponent]
                for term, coefficient in pivot.items():
                    add_term(remainder, term, -scale * coefficient)
            assert remainder
            pivots[max(remainder)] = remainder

    results = []
    for a, expected in ((Q(1), 1), (Q(13, 4), 2)):
        b = c = Q(1)
        g = {(2, 0, 0): a, (0, 2, 0): b, (0, 0, 2): c}
        first = level_one_matrix(a, b, c)
        assert cubic_remainder(product(g, q)) == cubic_remainder(
            gram_polynomial(quadratic_basis, first))
        first_minor = first[0][0]*first[1][1] - first[0][1]**2
        if expected == 1:
            assert determinant_positive_definite(first) == 1
            results.append({"metric": [str(a), str(b), str(c)], "first_exact_level": 1,
                            "level_one_gram_size": len(quadratic_basis),
                            "level_one_gram_unique": True,
                            "level_one_gram_det": "1"})
            continue
        assert first_minor == Q(-17, 64)
        left, right = verify_level_two_identity(g, q, a, b, c, even_basis, odd_basis)
        leading = [determinant_positive_definite([row[:j] for row in left[:j]])
                   for j in range(1, 4)]
        assert leading == [Q(13, 2), Q(28015, 1024), Q(2847, 512)]
        assert determinant_positive_definite(right) == 1
        results.append({"metric": [str(a), str(b), str(c)], "first_exact_level": 2,
                        "level_one_gram_size": len(quadratic_basis),
                        "level_one_gram_unique": True,
                        "level_one_negative_minor": str(first_minor),
                        "level_two_gram_size": len(even_basis + odd_basis),
                        "level_two_even_leading_minors": [str(v) for v in leading]})
    return {"first_exact_levels": results,
            "general_level_one": check_general_level_one(quadratic_basis, q),
            "metric_path": check_metric_path(q, quadratic_basis, even_basis, odd_basis),
            "second_transition_bracket": check_second_transition_bracket(),
            "exact_second_transition": check_exact_second_transition(),
            "exact_third_transition": check_exact_third_transition(),
            "level_two_nodal_anchor": check_level_two_nodal_anchor(),
            "reflection_thresholds_both_smooth_types": check_reflection_thresholds_on_both_sides(),
            "nonreflection_threshold": check_nonreflection_threshold(),
            "rank_nine_ppt_extension": check_smooth_rank_nine_extension()}


if __name__ == "__main__":
    import json
    print(json.dumps(run_checks(), indent=2))


==> anc/verify_third_transition.py <==
"""Rational interval checks for the algebraic third transition."""

from fractions import Fraction
from math import isqrt


class Interval:
    """Closed intervals with outward rounding on a fixed decimal grid."""

    scale = 10**85

    def __init__(self, lo, hi=None):
        if hi is None:
            hi = lo
        lo, hi = Fraction(lo), Fraction(hi)
        assert lo <= hi
        self.lo = Fraction((lo*self.scale).__floor__(), self.scale)
        self.hi = Fraction((hi*self.scale).__ceil__(), self.scale)

    @classmethod
    def coerce(cls, value):
        return value if isinstance(value, cls) else cls(value)

    def __add__(self, other):
        other = self.coerce(other)
        return Interval(self.lo + other.lo, self.hi + other.hi)

    __radd__ = __add__

    def __neg__(self):
        return Interval(-self.hi, -self.lo)

    def __sub__(self, other):
        return self + (-self.coerce(other))

    def __rsub__(self, other):
        return self.coerce(other) + (-self)

    def __mul__(self, other):
        other = self.coerce(other)
        corners = [a*b for a in (self.lo, self.hi) for b in (other.lo, other.hi)]
        return Interval(min(corners), max(corners))

    __rmul__ = __mul__

    def __truediv__(self, other):
        other = self.coerce(other)
        assert other.lo > 0 or other.hi < 0
        return self * Interval(1/other.hi, 1/other.lo)

    def sqrt(self):
        assert self.lo >= 0
        def floor_sqrt_grid(endpoint):
            return isqrt((endpoint*self.scale**2).__floor__())
        return Interval(Fraction(floor_sqrt_grid(self.lo), self.scale),
                        Fraction(floor_sqrt_grid(self.hi) + 1, self.scale))

    def excludes_zero(self):
        return self.lo > 0 or self.hi < 0

    def in_range(self, lo, hi):
        return Fraction(lo) < self.lo <= self.hi < Fraction(hi)


def poly_add(a, b):
    result = [Interval(0)]*max(len(a), len(b))
    for p in (a, b):
        for i, value in enumerate(p):
            result[i] = result[i] + value
    return result


def poly_product(a, b):
    result = [Interval(0)]*(len(a)+len(b)-1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            result[i+j] = result[i+j] + x*y
    return result


def norm_ring_product(a, b):
    # Multiplication in R[x,w] / (w^2 + x^3 + x).
    return (poly_add(poly_product(a[0], b[0]),
                     poly_product([0, -1, 0, -1], poly_product(a[1], b[1]))),
            poly_add(poly_product(a[0], b[1]), poly_product(a[1], b[0])))


def monic_quotient(a, b):
    work = list(a)
    quotient = [Interval(0)]*(len(a)-len(b)+1)
    for j in reversed(range(len(quotient))):
        q = work[j+len(b)-1]
        quotient[j] = q
        for i, value in enumerate(b[:-1]):
            work[j+i] = work[j+i] - value*q
    return quotient


def solve(matrix, rhs):
    work = [list(row)+[val] for row, val in zip(matrix, rhs)]
    n = len(work)
    for j in range(n):
        allowed = [i for i in range(j, n) if Interval.coerce(work[i][j]).excludes_zero()]
        assert allowed, j
        pivot = max(allowed, key=lambda i: abs(Interval.coerce(work[i][j]).lo +
                                               Interval.coerce(work[i][j]).hi))
        work[j], work[pivot] = work[pivot], work[j]
        for i in range(j+1, n):
            ratio = Interval.coerce(work[i][j])/work[j][j]
            for k in range(j+1, n+1):
                work[i][k] = work[i][k] - ratio*work[j][k]
    x = [Interval(0)]*n
    for i in reversed(range(n)):
        x[i] = (work[i][-1] - sum(work[i][j]*x[j] for j in range(i+1, n)))/work[i][i]
    return x


def leading_determinants(matrix, count):
    work = [list(row[:count]) for row in matrix[:count]]
    dets, det = [], Interval(1)
    for i in range(count):
        pivot = work[i][i]
        assert pivot.lo > 0
        det = det*pivot
        dets.append(det)
        for j in range(i+1, count):
            ratio = work[j][i]/pivot
            for k in range(i+1, count):
                work[j][k] = work[j][k] - ratio*work[i][k]
    return dets


def run_checks():
    Q = (3 + 2*Interval(3).sqrt()).sqrt()

    def P(c):
        a = c*c-Q
        b = c-1
        return a*a+4*Q*Q*b*b*(2*c-Q-1)

    lo, hi = Fraction(-56), Fraction(-55)
    c_range = Interval(lo, hi)
    dP = (4*c_range*(c_range*c_range-Q)
          +8*Q*Q*(c_range-1)*(2*c_range-Q-1)
          +8*Q*Q*(c_range-1)*(c_range-1))
    assert P(Interval(lo)).lo > 0
    assert P(Interval(hi)).hi < 0
    assert dP.hi < 0
    for _ in range(212):
        mid = (lo+hi)/2
        test = P(Interval(mid))
        assert test.excludes_zero()
        if test.lo > 0:
            lo = mid
        else:
            hi = mid
    c = Interval(lo, hi)
    C = c*c/Q
    epsilon = Interval(1)/(C-1)
    assert C.in_range("1207.23794", "1207.23795")
    assert epsilon.in_range("0.0008290238", "0.0008290239")

    b = (C-1)/(2*(c-1))
    d = (1+Q-2*b).sqrt()
    beta = (3*Q-Q*Q*Q)/2
    eta = (Q*Q*Q).sqrt()
    assert (Q*Q-b*Q+c).hi < 0
    assert (Q*Q-beta*Q).lo > 0
    f = ([c, b, Interval(1)], [d])
    conjugate_h = ([Interval(0), beta, Interval(1)], [eta])
    numerator = norm_ring_product(norm_ring_product(norm_ring_product(f, f), f), conjugate_h)
    denominator = [Q*Q*Q, 3*Q*Q, 3*Q, Interval(1)]
    u = monic_quotient(numerator[0], denominator)[1:]
    v = monic_quotient(numerator[1], denominator)
    assert len(u) == 5 and len(v) == 4
    u = [coeff * (8**i) / u[0] for i, coeff in enumerate(u)]
    v = [coeff * (8**i) / v[0] for i, coeff in enumerate(v)]

    rows = []
    for i in range(5):
        row = [Interval(0)]*10
        row[i+1:i+6] = u
        rows.append(row)
    for i in range(4):
        row = [Interval(0)]*10
        for j, coeff in enumerate(v):
            row[i+j] = row[i+j]+coeff/64
            row[i+j+2] = row[i+j+2]+coeff
        rows.append(row)
    m = [Interval(-1)] + solve([row[1:] for row in rows], [row[0] for row in rows])
    M_U = [[m[i+j+1] for j in range(5)] for i in range(5)]
    M_V = [[m[i+j+2]+m[i+j]/64 for j in range(4)] for i in range(4)]
    U_dets, V_dets = leading_determinants(M_U, 4), leading_determinants(M_V, 3)
    U_bounds = [(".7551", ".7553"), (".0556", ".0558"), (".00092", ".00093"),
                (".0000083", ".0000084")]
    V_bounds = [(".2273", ".2274"), (".00708", ".00710"), (".000079", ".000080")]
    for value, (lo, hi) in zip(U_dets+V_dets, U_bounds+V_bounds):
        assert value.in_range(lo, hi)
    S = [Interval(1), Interval(8)/C, Interval(64)/C, Interval(512)/C]
    pairings = [sum(a*b for a,b in zip(m,p)) for p in (S, poly_product(S,S))]
    pairing_bounds = [("-.918", "-.917"), ("-.781", "-.780")]
    for value, (lo, hi) in zip(pairings, pairing_bounds):
        assert value.in_range(lo, hi)
    return {"C_star_enclosure": ["1207.23794", "1207.23795"],
            "epsilon_3_enclosure": ["0.0008290238", "0.0008290239"],
            "leading_determinant_enclosures": {"U": U_bounds, "V": V_bounds},
            "pairing_enclosures": {"S": pairing_bounds[0], "S_squared": pairing_bounds[1]},
            "boundary_gram_rank": 2}

